A general algorithm to build real-radiation antenna functions for higher-order calculations

The antenna subtraction method has been successfully applied to a wide range of processes relevant for the Large Hadron Collider at next-to-next-to-leading order in $\alpha_s$ (NNLO). We propose an algorithm for building antenna functions for any number of real emissions from an identified pair of hard radiator partons directly from a specified list of unresolved limits. We use the algorithm to explicitly build all single- and double-real QCD antenna functions and compare them to the previous antenna functions, which were extracted from matrix elements. The improved antenna functions should be more easily applicable to NNLO subtraction terms. Finally, we match the integration of the antenna functions over the final-final unresolved phase space to the previous incarnation, serving as an independent check on our results.

==> anc/README.txt <==
**********************************************************************************************************
* A general algorithm to build real-radiation antenna functions for higher-order calculations            *
* Oscar Braun-White,  Nigel Glover,   Christian T Preuss                                                 *
* arXiv:2302.12787                                                                                       *
**********************************************************************************************************

In the tree of this folder are all the ancillary files to the article. 

They include expressions for the four particle antennae constructed using 
(a) new X30 antenna (labelled NEWX3)
(b) using the original X30 antenna (labelled OLDX3)

The files are in FORM-readable format. 

For X40 = {A40,A40t,B40,C40,D40,D40t,E40a,E40b,F40,F40t,G40a,G40b,G40t, H40}
and X30 = {NEWX3, OLDX3}

The file newX40X30.h contains the function X40(1,2,3,4) in terms of invariants in the form

Id, X40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =  ... ;

The symbol ome = 1 - epsilon

The file intnewX40NEW(OLD)X3.h gives the integral of the function X40(1,2,3,4) over the full phase space

Id, intnewX40 =  ... ;

The symbol ome = 1 - epsilon

Note that 
- A40t = \widetilde{A40}
- D40t = \widetilde{D40}
- E40a = E40
- E40b = \overline{E40}
- E40t = \widetilde{E40}
- F40t = \widetilde{F40}
- G40a = G40
- G40b = \overline{G40}
- G40t = \widetilde{G40}


==> anc/intnewX40NEWX3.h <==
**********************************************************************************************************
* A general algorithm to build real-radiation antenna functions for higher-order calculations            *
* Oscar Braun-White,  Nigel Glover,   Christian T Preuss                                                 *
* arXiv:2302.12787                                                                                       *
**********************************************************************************************************
* These are the integrals of the antenna constructed using the new X30
*
*
*  intnewA40:  eq (5.49)
*  intnewA40t: eq (5.52)
*  intnewB40:  eq (5.55)
*  intnewC40:  eq (5.57)
*  intnewD40:  eq (5.62)
*  intnewD40t: eq (5.63)
*  intnewE40a: eq (5.64)
*  intnewE40b: eq (5.65)
*  intnewE40t: eq (5.67)
*  intnewF40:  eq (5.75)
*  intnewF40t: eq (5.76)
*  intnewG40a: eq (5.78)
*  intnewG40b: eq (5.79)
*  intnewG40t: eq (5.81)
*  intnewH40:  eq (5.84)


   Id,intnewA40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 65/24 )

       + e^(-2) * ( 217/18 - 13/12*Pi2 )

       + e^(-1) * ( 44087/864 - 71/4*Zeta3 - 589/144*Pi2 )

       + 1134551/5184 - 1327/18*Zeta3 - 8117/432*Pi2 + 373/1440*Pi2^2;

   Id,intnewA40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 3 )

       + e^(-2) * ( 13 - 3/2*Pi2 )

       + e^(-1) * ( 861/16 - 80/3*Zeta3 - 9/2*Pi2 )

       + 7105/32 - 80*Zeta3 - 39/2*Pi2 + 29/120*Pi2^2;

   Id,intnewB40 =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 7/18 )

       + e^(-1) * (  - 407/216 + 11/72*Pi2 )

       - 5917/648 + 67/18*Zeta3 + 145/216*Pi2;

   Id,intnewC40 =
       + e^(-1) * (  - 13/32 - 1/4*Zeta3 + 1/16*Pi2 )

       - 133/32 + 23/8*Zeta3 + 17/96*Pi2 - 1/45*Pi2^2;

   Id,intnewD40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 71/24 )

       + e^(-2) * ( 118/9 - 13/12*Pi2 )

       + e^(-1) * ( 11849/216 - 35/2*Zeta3 - 35/8*Pi2 )

       + 74369/324 - 5473/72*Zeta3 - 8579/432*Pi2 + 9/32*Pi2^2;

   Id,intnewD40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 10/3 )

       + e^(-2) * ( 29/2 - 3/2*Pi2 )

       + e^(-1) * ( 26749/432 - 83/3*Zeta3 - 5*Pi2 )

       + 113227/432 - 818/9*Zeta3 - 1045/48*Pi2 + 19/120*Pi2^2;

   Id,intnewE40a =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 5/12 )

       + e^(-1) * (  - 1463/864 + 1/8*Pi2 )

       - 38401/5184 + 20/9*Zeta3 + 77/108*Pi2;

   Id,intnewE40b =
       + e^(-3) * (  - 1/3 )

       + e^(-2) * (  - 35/24 )

       + e^(-1) * (  - 5537/864 + 1/2*Pi2 )

       - 47345/1728 + 80/9*Zeta3 + 35/16*Pi2;

   Id,intnewE40t =
       + e^(-3) * (  - 1/6 )

       + e^(-2) * (  - 13/18 )

       + e^(-1) * (  - 80/27 + 1/4*Pi2 )

       - 7501/648 + 40/9*Zeta3 + 13/12*Pi2;

   Id,intnewF40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 77/24 )

       + e^(-2) * ( 511/36 - 13/12*Pi2 )

       + e^(-1) * ( 50801/864 - 69/4*Zeta3 - 671/144*Pi2 )

       + 415927/1728 - 2819/36*Zeta3 - 9059/432*Pi2 + 437/1440*Pi2^2;

   Id,intnewF40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 11/3 )

       + e^(-2) * ( 289/18 - 3/2*Pi2 )

       + e^(-1) * ( 30347/432 - 86/3*Zeta3 - 11/2*Pi2 )

       + 785743/2592 - 916/9*Zeta3 - 193/8*Pi2 + 3/40*Pi2^2;

   Id,intnewG40a =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 4/9 )

       + e^(-1) * (  - 649/432 + 7/72*Pi2 )

       - 1637/288 + 13/18*Zeta3 + 163/216*Pi2;

   Id,intnewG40b =
       + e^(-3) * (  - 1/3 )

       + e^(-2) * (  - 109/72 )

       + e^(-1) * (  - 5741/864 + 1/2*Pi2 )

       - 146651/5184 + 80/9*Zeta3 + 109/48*Pi2;

   Id,intnewG40t =
       + e^(-3) * (  - 1/6 )

       + e^(-2) * (  - 13/18 )

       + e^(-1) * (  - 80/27 + 1/4*Pi2 )

       - 7501/648 + 40/9*Zeta3 + 13/12*Pi2;

   Id,intnewH40 =
       + e^(-2) * ( 1/9 )

       + e^(-1) * ( 1/2 )

       + 283/162 - 17/108*Pi2;



==> anc/intnewX40OLDX3.h <==
**********************************************************************************************************
* A general algorithm to build real-radiation antenna functions for higher-order calculations            *
* Oscar Braun-White,  Nigel Glover,   Christian T Preuss                                                 *
* arXiv:2302.12787                                                                                       *
**********************************************************************************************************
* These are the integrals of the antenna constructed using the original X30
*
*
*  intnewA40:  eq (F.1)
*  intnewA40t: eq (F.2)
*  intnewB40:  eq (F.3)
*  intnewC40:  eq (F.4)
*  intnewD40:  eq (F.5)
*  intnewD40t: eq (F.6)
*  intnewE40a: eq (F.7)
*  intnewE40b: eq (F.8)
*  intnewE40t: eq (F.9)
*  intnewF40:  eq (F.10)
*  intnewF40t: eq (F.11)
*  intnewG40a: eq (F.12)
*  intnewG40b: eq (F.13)
*  intnewG40t: eq (F.14)
*  intnewH40:  eq (F.15)
   Id,intnewA40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 65/24 )

       + e^(-2) * ( 217/18 - 13/12*Pi2 )

       + e^(-1) * ( 43223/864 - 71/4*Zeta3 - 589/144*Pi2 )

       + 1094807/5184 - 1327/18*Zeta3 - 8117/432*Pi2 + 373/1440*Pi2^2;

   Id,intnewA40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 3 )

       + e^(-2) * ( 13 - 3/2*Pi2 )

       + e^(-1) * ( 845/16 - 80/3*Zeta3 - 9/2*Pi2 )

       + 6865/32 - 80*Zeta3 - 39/2*Pi2 + 29/120*Pi2^2;

   Id,intnewB40 =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 7/18 )

       + e^(-1) * (  - 407/216 + 11/72*Pi2 )

       - 5809/648 + 67/18*Zeta3 + 145/216*Pi2;

   Id,intnewC40 =
       + e^(-1) * (  - 13/32 - 1/4*Zeta3 + 1/16*Pi2 )

       - 133/32 + 23/8*Zeta3 + 17/96*Pi2 - 1/45*Pi2^2;

   Id,intnewD40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 71/24 )

       + e^(-2) * ( 257/18 - 13/12*Pi2 )

       + e^(-1) * ( 13661/216 - 35/2*Zeta3 - 35/8*Pi2 )

       + 22286/81 - 5473/72*Zeta3 - 9335/432*Pi2 + 9/32*Pi2^2;

   Id,intnewD40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 10/3 )

       + e^(-2) * ( 47/3 - 3/2*Pi2 )

       + e^(-1) * ( 30313/432 - 83/3*Zeta3 - 5*Pi2 )

       + 132451/432 - 818/9*Zeta3 - 1129/48*Pi2 + 19/120*Pi2^2;

   Id,intnewE40a =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 5/12 )

       + e^(-1) * (  - 1631/864 + 1/8*Pi2 )

       - 46315/5184 + 20/9*Zeta3 + 77/108*Pi2;

   Id,intnewE40b =
       + e^(-3) * (  - 1/3 )

       + e^(-2) * (  - 41/24 )

       + e^(-1) * (  - 7325/864 + 1/2*Pi2 )

       - 22745/576 + 80/9*Zeta3 + 41/16*Pi2;

   Id,intnewE40t =
       + e^(-3) * (  - 1/6 )

       + e^(-2) * (  - 35/36 )

       + e^(-1) * (  - 1045/216 + 1/4*Pi2 )

       - 28529/1296 + 40/9*Zeta3 + 35/24*Pi2;

   Id,intnewF40 =
       + e^(-4) * ( 3/4 )

       + e^(-3) * ( 77/24 )

       + e^(-2) * ( 559/36 - 13/12*Pi2 )

       + e^(-1) * ( 59249/864 - 69/4*Zeta3 - 671/144*Pi2 )

       + 508343/1728 - 2819/36*Zeta3 - 9923/432*Pi2 + 437/1440*Pi2^2;

   Id,intnewF40t =
       + e^(-4) * ( 1 )

       + e^(-3) * ( 11/3 )

       + e^(-2) * ( 313/18 - 3/2*Pi2 )

       + e^(-1) * ( 34571/432 - 86/3*Zeta3 - 11/2*Pi2 )

       + 924559/2592 - 916/9*Zeta3 - 209/8*Pi2 + 3/40*Pi2^2;

   Id,intnewG40a =
       + e^(-3) * (  - 1/12 )

       + e^(-2) * (  - 4/9 )

       + e^(-1) * (  - 745/432 + 7/72*Pi2 )

       - 6431/864 + 13/18*Zeta3 + 163/216*Pi2;

   Id,intnewG40b =
       + e^(-3) * (  - 1/3 )

       + e^(-2) * (  - 139/72 )

       + e^(-1) * (  - 8669/864 + 1/2*Pi2 )

       - 248495/5184 + 80/9*Zeta3 + 139/48*Pi2;

   Id,intnewG40t =
       + e^(-3) * (  - 1/6 )

       + e^(-2) * (  - 41/36 )

       + e^(-1) * (  - 1327/216 + 1/4*Pi2 )

       - 38291/1296 + 40/9*Zeta3 + 41/24*Pi2;

   Id,intnewH40 =
       + e^(-2) * ( 1/9 )

       + e^(-1) * ( 7/9 )

       + 1345/324 - 1/6*Pi2;



==> anc/newA40NEWX3.h <==
   Id,A40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          + s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s1234^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-1)*s234^(-1)
          - s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s23^(-1)*s34^(-1)
          + s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + s12^(-1)*s13*s34^(-1)*s234^(-1)
          - s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s123^(-1)
          - s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          + s23^(-1)*s24*s34^(-1)*s123^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s23^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s34^(-1)*s234^(-1)
          + s34^(-1)*s1234^(-1)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          + s23*s34^(-1)*s123^(-1)*s234^(-1)
          + s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s123^(-2)
          - s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          - s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s123^(-2)
          + s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + 2*s12^(-1)*s23^(-1)
          - 2*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s23*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          - 4*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s123^(-1)
          - 2*s23^(-1)*s234^(-1)
          + 2*s34^(-1)*s234^(-1)
          - 2*s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 4*s14*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s13*s34^(-1)*s123^(-1)*s234^(-1)
          - 2*s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
         ;




==> anc/newA40OLDX3.h <==
   Id,A40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          + s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s1234^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          - s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s23^(-1)*s34^(-1)
          + s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + s12^(-1)*s13*s34^(-1)*s234^(-1)
          - s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s123^(-1)
          - s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          + s23^(-1)*s24*s34^(-1)*s123^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s23^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s34^(-1)*s234^(-1)
          + s34^(-1)*s1234^(-1)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          + s23*s34^(-1)*s123^(-1)*s234^(-1)
          - 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s123^(-2)
          - s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          - s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s123^(-2)
          + s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          + s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + 2*s12^(-1)*s23^(-1)
          - 2*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s23*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          - 4*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s123^(-1)
          - 2*s23^(-1)*s234^(-1)
          - 4*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          - 2*s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 4*s14*s34^(-1)*s123^(-1)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s34^(-1)*s123^(-1)*s234^(-1)
          - 2*s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
         ;




==> anc/newA40tNEWX3.h <==
   Id,A40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + s12^(-1)*s13^(-1)*s14*s24^(-1)*s34*s1234^(-1)
          + 3*s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s13^(-1)*s14*s24*s34^(-1)*s1234^(-1)
          - 3*s12^(-1)*s123^(-1)
          + 3*s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s13*s34^(-1)*s234^(-1)
          + s12^(-1)*s13*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + s13^(-1)*s24^(-1)*s34*s123^(-1)
          + s13^(-1)*s24^(-1)*s34*s1234^(-1)
          - 3*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s1234^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 3*s24^(-1)*s234^(-1)
          + 3*s24^(-1)*s1234^(-1)
          - 3*s34^(-1)*s234^(-1)
          + 3*s34^(-1)*s1234^(-1)
          + 2*s123^(-2)
          + 2*s234^(-2)
          + 3*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + 2*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13^(-1)*s24^(-1)*s234^(-1)
          + s12*s13^(-1)*s24^(-1)*s1234^(-1)
          + s12*s13^(-1)*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^2 * (
          - s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s123^(-1)
          - s12^(-1)*s1234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s13^(-1)*s123^(-1)
          - s13^(-1)*s1234^(-1)
          - s13^(-1)*s34*s123^(-1)*s1234^(-1)
          - s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s24^(-1)*s1234^(-1)
          + s13^(-1)*s23*s123^(-2)
          - s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + s24^(-1)*s234^(-1)
          - s24^(-1)*s1234^(-1)
          + s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + s23*s24^(-1)*s234^(-2)
          - s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + s23*s34^(-1)*s234^(-2)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - s14*s24^(-1)*s34^(-1)*s1234^(-1)
          - s13*s24^(-1)*s234^(-1)*s1234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s24^(-1)*s234^(-1)*s1234^(-1)
          - s12*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + 2*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 2*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
         ;




==> anc/newA40tOLDX3.h <==
   Id,A40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + s12^(-1)*s13^(-1)*s14*s24^(-1)*s34*s1234^(-1)
          + 3*s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s13^(-1)*s14*s24*s34^(-1)*s1234^(-1)
          - 3*s12^(-1)*s123^(-1)
          + 3*s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          + s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s13*s34^(-1)*s234^(-1)
          + s12^(-1)*s13*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + s13^(-1)*s24^(-1)*s34*s123^(-1)
          + s13^(-1)*s24^(-1)*s34*s1234^(-1)
          - 3*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s1234^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          + s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 3*s24^(-1)*s234^(-1)
          + 3*s24^(-1)*s1234^(-1)
          - 3*s34^(-1)*s234^(-1)
          + 3*s34^(-1)*s1234^(-1)
          + 2*s123^(-2)
          + 2*s234^(-2)
          - 2*s23*s24^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 3*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + 2*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13^(-1)*s24^(-1)*s234^(-1)
          + s12*s13^(-1)*s24^(-1)*s1234^(-1)
          + s12*s13^(-1)*s14*s24^(-1)*s34^(-1)*s1234^(-1)
          + s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^2 * (
          - s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s123^(-1)
          - s12^(-1)*s1234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s13^(-1)*s123^(-1)
          - s13^(-1)*s1234^(-1)
          - s13^(-1)*s34*s123^(-1)*s1234^(-1)
          - s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s24^(-1)*s1234^(-1)
          + s13^(-1)*s23*s123^(-2)
          + s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + s24^(-1)*s234^(-1)
          - s24^(-1)*s1234^(-1)
          + s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + s23*s24^(-1)*s234^(-2)
          + s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + s23*s34^(-1)*s234^(-2)
          + s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - s14*s24^(-1)*s34^(-1)*s1234^(-1)
          - s13*s24^(-1)*s234^(-1)*s1234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s24^(-1)*s234^(-1)*s1234^(-1)
          - s12*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + 2*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 2*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          - 4*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          - 4*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          - 2*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
         ;




==> anc/newB40NEWX3.h <==
   Id,B40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + s23^(-1)*s123^(-1)
          + s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s1234^(-1)
          - s123^(-2)
          - s234^(-2)
          - s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - s14*s23^(-1)*s234^(-1)*s1234^(-1)
          )

       - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s123^(-2)*s234^(-2)
         ;




==> anc/newB40OLDX3.h <==
   Id,B40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome * (
          + s23^(-1)*s123^(-1)
          + s23^(-1)*s234^(-1)
          - s123^(-2)
          - s234^(-2)
          - s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - s14*s23^(-1)*s234^(-1)*s1234^(-1)
          )

       - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - 2*s23^(-1)*s1234^(-1)
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s123^(-2)*s234^(-2)
         ;




==> anc/newC40NEWX3.h <==
   Id,C40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          - s23^(-1)*s34*s234^(-2)
          - 3*s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          + 1/2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 3/2*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s14^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3/2*s13*s23^(-1)*s34^(-1)*s1234^(-1)
          + s13*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + s13*s14*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          - 1/2*s13^2*s23^(-1)*s34^(-1)*s134^(-1)*s1234^(-1)
          + 1/2*s13^2*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s13^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 3/2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s12*s13*s23^(-1)*s34^(-1)*s134^(-1)*s1234^(-1)
          + s12*s13*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s12^2*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^2 * (
          + s234^(-2)
          - 1/2*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 1/2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          )

       - s23^(-1)*s234^(-1)
          - s34^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s123^(-1)
          + s13*s23^(-1)*s34^(-1)*s134^(-1)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
         ;




==> anc/newC40OLDX3.h <==
   Id,C40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          - s23^(-1)*s34*s234^(-2)
          - 3*s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          + 1/2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 3/2*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s14^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3/2*s13*s23^(-1)*s34^(-1)*s1234^(-1)
          + s13*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + s13*s14*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          - 1/2*s13^2*s23^(-1)*s34^(-1)*s134^(-1)*s1234^(-1)
          + 1/2*s13^2*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s13^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 3/2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s12*s13*s23^(-1)*s34^(-1)*s134^(-1)*s1234^(-1)
          + s12*s13*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s12^2*s23^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^2 * (
          + s234^(-2)
          - 1/2*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 1/2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 1/2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          )

       - s23^(-1)*s234^(-1)
          - s34^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s123^(-1)
          + s13*s23^(-1)*s34^(-1)*s134^(-1)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
         ;




==> anc/newD40NEWX3.h <==
   Id,D40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          + s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s1234^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-1)*s234^(-1)
          + s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          - s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s123^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          + s23^(-1)*s24*s34^(-1)*s123^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s23^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s234^(-2)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          + s23*s34^(-1)*s1234^(-2)
          - s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s123^(-2)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s123^(-2)
          )

       + 2*s12^(-1)*s23^(-1)
          - 2*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s234^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s23*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 4*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          + 6*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s124^(-1)*
         s234^(-1)
          + 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13^2*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13^2*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s123^(-1)
          - 5*s23^(-1)*s234^(-1)
          - s23^(-1)*s1234^(-1)
          + 6*s23^(-1)*s34*s1234^(-2)
          + 6*s23^(-1)*s24*s1234^(-2)
          - 2*s34^(-1)*s123^(-1)
          + 2*s34^(-1)*s124^(-1)
          - s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s1234^(-2)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s124^(-1)*s234^(-1)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s1234^(-2)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s124^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 5*s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s124^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s124^(-1)*s234^(-1)
          + s13*s23^(-1)*s134^(-1)*s234^(-1)
          + 10*s13*s23^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s124^(-1)*s234^(-1)
          - 2*s13*s34^(-1)*s124^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s34^(-1)*s123^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s124^(-1)*s234^(-1)
          + s12*s23^(-1)*s134^(-1)*s234^(-1)
          + 10*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newD40OLDX3.h <==
   Id,D40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome * (
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          + s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s1234^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-1)*s234^(-1)
          + 3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          - s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - s12^(-1)*s13*s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s123^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          - s23^(-1)*s34*s1234^(-2)
          + s23^(-1)*s24*s34^(-1)*s123^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s23^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          + s234^(-2)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          + 1/2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s23*s34^(-1)*s1234^(-2)
          - 1/2*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - 1/2*s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + s14*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + s14*s34^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s123^(-2)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + 1/2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + s12*s23^(-1)*s1234^(-2)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 1/2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + 1/2*s12^(-1)*s24*s1234^(-2)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 1/2*s12^(-1)*s23*s1234^(-2)
          + s123^(-2)
          )

       + 2*s12^(-1)*s23^(-1)
          - 2*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s234^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s23*s123^(-1)*s234^(-1)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 4*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 8*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          + 6*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s124^(-1)*
         s234^(-1)
          + 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13^2*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13^2*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s123^(-1)
          - 5*s23^(-1)*s234^(-1)
          - s23^(-1)*s1234^(-1)
          + 6*s23^(-1)*s34*s1234^(-2)
          + 6*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 6*s23^(-1)*s24*s1234^(-2)
          - 2*s34^(-1)*s123^(-1)
          + 2*s34^(-1)*s124^(-1)
          - s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s1234^(-2)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s124^(-1)*s234^(-1)
          + 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s1234^(-2)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s124^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 5*s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s124^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s124^(-1)*s234^(-1)
          + s13*s23^(-1)*s134^(-1)*s234^(-1)
          + 10*s13*s23^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 3*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 5*s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s124^(-1)*s234^(-1)
          - 2*s13*s34^(-1)*s124^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s34^(-1)*s123^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s124^(-1)*s234^(-1)
          + s12*s23^(-1)*s134^(-1)*s234^(-1)
          + 10*s12*s23^(-1)*s1234^(-2)
          + 3*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newD40tNEWX3.h <==
   Id,D40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + s12^(-1)*s13^(-1)*s14*s24^(-1)*s34*s1234^(-1)
          + 3*s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s13^(-1)*s14*s24*s34^(-1)*s1234^(-1)
          - 3*s12^(-1)*s123^(-1)
          + 3*s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + s13^(-1)*s24^(-1)*s34*s123^(-1)
          + s13^(-1)*s24^(-1)*s34*s1234^(-1)
          - 3*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s1234^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s24^(-1)*s34*s1234^(-2)
          + s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + s13^(-1)*s14*s23*s24^(-1)*s1234^(-2)
          + 2*s123^(-2)
          + s23*s24^(-1)*s1234^(-2)
          + s23*s34^(-1)*s1234^(-2)
          - s23^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s123^(-1)
          - s12^(-1)*s1234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s13^(-1)*s123^(-1)
          - s13^(-1)*s1234^(-1)
          - s13^(-1)*s34*s123^(-1)*s1234^(-1)
          - s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s123^(-2)
          - s13^(-1)*s23*s123^(-1)*s1234^(-1)
          )

       + 2*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 2*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 4*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14^2*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14^2*s24^(-1)*s234^(-1)*s1234^(-2)
          + 4*s13^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          - 4*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s24^(-1)*s234^(-1)
          + 2*s24^(-1)*s34*s1234^(-2)
          - 2*s34^(-1)*s234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 3*s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s24^(-1)*s1234^(-2)
          - 3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s24^(-1)*s1234^(-2)
          + 2*s14*s34^(-1)*s1234^(-2)
          + 4*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s13^(-1)*s24^(-1)*s34*s1234^(-2)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s1234^(-2)
          - 2*s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 3*s12*s24^(-1)*s124^(-1)*s234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12*s24^(-1)*s1234^(-2)
          + 4*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s23*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^2*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          + s12^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newD40tOLDX3.h <==
   Id,D40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          - s23*s24^(-1)*s234^(-1)*s1234^(-1)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + s23^2*s24^(-1)*s234^(-2)*s1234^(-1)
          + s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          )

       + ome * (
          + s12^(-1)*s13^(-1)*s14*s24^(-1)*s34*s1234^(-1)
          + 3*s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s13^(-1)*s14*s24*s34^(-1)*s1234^(-1)
          - 3*s12^(-1)*s123^(-1)
          + 3*s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34^(-1)*s123^(-1)
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + 3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s14*s24^(-1)*s1234^(-1)
          + s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          - s12^(-1)*s14*s24^(-1)*s34*s1234^(-2)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + s13^(-1)*s24^(-1)*s34*s123^(-1)
          + s13^(-1)*s24^(-1)*s34*s1234^(-1)
          - 3*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s1234^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s24^(-1)*s34*s1234^(-2)
          + 3*s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + s13^(-1)*s14*s34^(-1)*s1234^(-1)
          + s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - s13^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          + s13^(-1)*s14*s23*s24^(-1)*s1234^(-2)
          - s24^(-1)*s34*s1234^(-2)
          + 2*s123^(-2)
          - s24*s34^(-1)*s1234^(-2)
          + 1/2*s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s23*s24^(-1)*s1234^(-2)
          + 1/2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 1/2*s23*s34^(-1)*s1234^(-2)
          - 1/2*s23^2*s24^(-1)*s234^(-2)*s1234^(-1)
          - 1/2*s23^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 1/2*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - 1/2*s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome^2 * (
          - s12^(-1)*s13^(-1)*s14*s1234^(-1)
          + s12^(-1)*s123^(-1)
          - s12^(-1)*s1234^(-1)
          - s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + 1/2*s12^(-1)*s24*s1234^(-2)
          + s12^(-1)*s23*s123^(-2)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 1/2*s12^(-1)*s23*s1234^(-2)
          + s13^(-1)*s123^(-1)
          - s13^(-1)*s1234^(-1)
          - s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 1/2*s13^(-1)*s34*s1234^(-2)
          - s13^(-1)*s24*s123^(-1)*s1234^(-1)
          + s13^(-1)*s23*s123^(-2)
          - s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 1/2*s13^(-1)*s23*s1234^(-2)
          )

       + 2*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 2*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 4*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14^2*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4*s13^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          + 4*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          - 4*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s24^(-1)*s234^(-1)
          + 2*s24^(-1)*s34*s1234^(-2)
          - 2*s34^(-1)*s234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          + 2*s23*s24^(-1)*s1234^(-2)
          + 2*s23*s34^(-1)*s1234^(-2)
          - 3*s23^2*s24^(-1)*s234^(-2)*s1234^(-1)
          - 3*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          + 2*s14*s24^(-1)*s1234^(-2)
          + 2*s14*s34^(-1)*s1234^(-2)
          + 4*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s13^(-1)*s24^(-1)*s34*s1234^(-2)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s1234^(-2)
          - 2*s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 3*s12*s24^(-1)*s124^(-1)*s234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12*s24^(-1)*s1234^(-2)
          + 4*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s23*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^2*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          + s12^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newE40aNEWX3.h <==
   Id,E40a(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13^2*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)*
         s1234^(-2)
          + 2*s12^2*s13*s14^(-1)*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s123^(-1)
          - s23^(-1)*s1234^(-1)
          - s123^(-2)
          - s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          - s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          )

       - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          - s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s234^(-2)
          - s23^(-1)*s24*s1234^(-2)
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s34^(-1)*s123^(-1)
          - 2*s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 3*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - s12*s14^(-1)*s23^(-1)*s234^(-1)
          + s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          - 3*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 3*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13*s123^(-2)*s234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newE40aOLDX3.h <==
   Id,E40a(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^(-1) * (
          - 2*s23^(-1)*s234^(-1)
          + s23^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s34^(-1)*s234^(-1)*s1234^(-1)
          - 3*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          - 3*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13^2*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)*
         s1234^(-2)
          + 2*s12^2*s13*s14^(-1)*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s123^(-1)
          - 1/2*s23^(-1)*s1234^(-1)
          - 1/2*s23^(-1)*s34*s1234^(-2)
          - 1/2*s23^(-1)*s24*s1234^(-2)
          - s123^(-2)
          - s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          - s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          )

       - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 3*s23^(-1)*s1234^(-1)
          - s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s234^(-2)
          - s23^(-1)*s24*s1234^(-2)
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          + s34^(-1)*s123^(-1)
          - 2*s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 3*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          - 1/2*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - s12*s14^(-1)*s23^(-1)*s234^(-1)
          + s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          - 3*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          - 1/2*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 3*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13*s123^(-2)*s234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newE40bNEWX3.h <==
   Id,E40b(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          + 4*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 8*s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13^2*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s23^(-1)*s234^(-1)
          - 4*s23^(-1)*s1234^(-1)
          + 6*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 8*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 6*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s34^(-1)*s1234^(-2)
          + 2*s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          + 6*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 6*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s12*s23^(-1)*s123^(-1)*s234^(-1)
          )

       - 2*s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s13*s34^(-1)*s234^(-1)
          + 2*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s34*s1234^(-2)
          - 2*s23^(-1)*s24*s1234^(-2)
          - s34^(-1)*s1234^(-1)
          + s24*s34^(-1)*s1234^(-2)
          - s23*s34^(-1)*s1234^(-2)
          + 2*s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s1234^(-2)
          + 2*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s1234^(-2)
          + s13*s34^(-1)*s1234^(-2)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s1234^(-2)
          + s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newE40bOLDX3.h <==
   Id,E40b(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          )

       + ome^(-1) * (
          + 4*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 8*s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13^2*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s23^(-1)*s234^(-1)
          - 4*s23^(-1)*s1234^(-1)
          - s34^(-1)*s1234^(-1)
          + 6*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - 4*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 8*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 6*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s34^(-1)*s1234^(-2)
          + 2*s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          + 6*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 6*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + s12^(-1)*s23*s34^(-1)*s1234^(-1)
          - s23^(-1)*s1234^(-1)
          + s23^(-1)*s34*s234^(-1)*s1234^(-1)
          + 1/2*s34^(-1)*s1234^(-1)
          - 1/2*s24*s34^(-1)*s1234^(-2)
          - 1/2*s23*s34^(-1)*s1234^(-2)
          + s12*s23^(-1)*s123^(-1)*s234^(-1)
          )

       - 2*s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s34^(-1)*s234^(-1)
          + 2*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s34*s1234^(-2)
          - 2*s23^(-1)*s24*s1234^(-2)
          + 2*s34^(-1)*s1234^(-1)
          + s24*s34^(-1)*s1234^(-2)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          + s23^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s1234^(-2)
          + 2*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s1234^(-2)
          + s13*s34^(-1)*s1234^(-2)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s1234^(-2)
          + s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newE40tNEWX3.h <==
   Id,E40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12*s14*s23^(-1)*s34^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s34*s234^(-2)
          + 2*s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          )

       + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s234^(-1)
          - 2*s34^(-1)*s234^(-1)
          - 2*s234^(-2)
          - 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
         ;




==> anc/newE40tOLDX3.h <==
   Id,E40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12*s14*s23^(-1)*s34^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s34*s234^(-2)
          - s23^(-1)*s34*s234^(-1)*s1234^(-1)
          + 2*s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          - s23*s34^(-1)*s234^(-1)*s1234^(-1)
          )

       + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - 2*s34^(-1)*s234^(-1)
          - 2*s234^(-2)
          - 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
         ;




==> anc/newF40NEWX3.h <==
   Id,F40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome * (
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + s123^(-2)
          + s234^(-2)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          - 2*s13*s23^(-1)*s123^(-2)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + 4*s12^(-1)*s23^(-1)
          - 4*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          - 2*s12^(-1)*s23^(-1)*s34^2*s1234^(-2)
          - 4*s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s124^(-1)*s234^(-1)
          - 2*s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          + 2*s12^(-1)*s23^(-1)*s24*s34^2*s234^(-1)*s1234^(-2)
          + 2*s12^(-1)*s23^(-1)*s24^2*s34^(-1)*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24^2*s124^(-1)*s234^(-1)
          + 4*s12^(-1)*s23^(-1)*s24^2*s1234^(-2)
          - s12^(-1)*s123^(-1)
          + 2*s12^(-1)*s134^(-1)
          - 4*s12^(-1)*s234^(-1)
          + s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s134^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 5*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 4*s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + 3*s12^(-1)*s24*s123^(-1)*s124^(-1)
          + 2*s12^(-1)*s24*s123^(-1)*s134^(-1)
          - 5*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s24*s134^(-1)*s1234^(-1)
          + 2*s12^(-1)*s24*s1234^(-2)
          - 3*s12^(-1)*s24*s34*s123^(-1)*s124^(-1)*s1234^(-1)
          + 4*s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 2*s12^(-1)*s24*s34^2*s123^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^(-1)*s24^2*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s24^2*s123^(-1)*s1234^(-2)
          - 2*s12^(-1)*s23*s123^(-1)*s134^(-1)
          - 3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s23*s24*s123^(-1)*s1234^(-2)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s12^(-1)*s14*s23^(-1)*s24*s124^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s123^(-1)*s134^(-1)
          - 5*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s1234^(-2)
          + 6*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 3*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14^2*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s23^(-1)*s34*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s24*s123^(-1)*s134^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s24^2*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s12^(-1)*s13*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s1234^(-2)
          + 12*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*
         s134^(-1)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s124^(-1)*
         s234^(-1)
          + 6*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13^2*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13^2*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s23^(-1)*s34^(-1)
          - 5*s23^(-1)*s123^(-1)
          - 5*s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s1234^(-1)
          + s23^(-1)*s34*s123^(-1)*s124^(-1)
          - 2*s23^(-1)*s34*s123^(-1)*s134^(-1)
          + 16*s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s34^(-1)*s123^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + s23^(-1)*s24*s123^(-1)*s124^(-1)
          - 2*s23^(-1)*s24*s123^(-1)*s134^(-1)
          + 16*s23^(-1)*s24*s1234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          - 4*s34^(-1)*s123^(-1)
          + 2*s34^(-1)*s124^(-1)
          - s34^(-1)*s234^(-1)
          + s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s1234^(-2)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s124^(-1)*s234^(-1)
          - 3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s1234^(-2)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          + s14*s23^(-1)*s123^(-1)*s124^(-1)
          - 2*s14*s23^(-1)*s123^(-1)*s134^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s124^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s24*s123^(-1)*s1234^(-2)
          - 5*s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s14*s34^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s123^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s124^(-1)*s234^(-1)
          + s13*s23^(-1)*s134^(-1)*s234^(-1)
          + 16*s13*s23^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s124^(-1)*s234^(-1)
          - 2*s13*s34^(-1)*s124^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s34^(-1)*s123^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s124^(-1)*s234^(-1)
          + s12*s23^(-1)*s134^(-1)*s234^(-1)
          + 16*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newF40OLDX3.h <==
   Id,F40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 4/3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4/3*s12^(-1)*s23^2*s123^(-2)*s1234^(-1)
          - 8/3*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 8/3*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - 4/3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4/3*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - 4/3*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 4/3*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome * (
          + 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          + 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          - 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + s123^(-2)
          + s234^(-2)
          + 2*s24*s34*s123^(-2)*s234^(-2)
          - 2*s13*s23^(-1)*s123^(-2)
          + 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          + 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          + 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          - 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          + 2*s12*s13*s123^(-2)*s234^(-2)
          )

       + 4*s12^(-1)*s23^(-1)
          - 4*s12^(-1)*s23^(-1)*s34*s234^(-1)
          + 2*s12^(-1)*s23^(-1)*s34*s1234^(-1)
          - 2*s12^(-1)*s23^(-1)*s34^2*s1234^(-2)
          - 4*s12^(-1)*s23^(-1)*s24*s34^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24*s34*s124^(-1)*s234^(-1)
          - 2*s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          + 2*s12^(-1)*s23^(-1)*s24*s34^2*s234^(-1)*s1234^(-2)
          + 2*s12^(-1)*s23^(-1)*s24^2*s34^(-1)*s1234^(-1)
          - s12^(-1)*s23^(-1)*s24^2*s124^(-1)*s234^(-1)
          + 4*s12^(-1)*s23^(-1)*s24^2*s1234^(-2)
          - s12^(-1)*s123^(-1)
          + 2*s12^(-1)*s134^(-1)
          - 4*s12^(-1)*s234^(-1)
          + s12^(-1)*s1234^(-1)
          + 2*s12^(-1)*s34*s123^(-1)*s134^(-1)
          + s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 5*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 4*s12^(-1)*s24*s34^(-1)*s1234^(-1)
          + 3*s12^(-1)*s24*s123^(-1)*s124^(-1)
          + 2*s12^(-1)*s24*s123^(-1)*s134^(-1)
          - 5*s12^(-1)*s24*s123^(-1)*s234^(-1)
          - s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s24*s134^(-1)*s1234^(-1)
          + 2*s12^(-1)*s24*s1234^(-2)
          - 3*s12^(-1)*s24*s34*s123^(-1)*s124^(-1)*s1234^(-1)
          + 4*s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 2*s12^(-1)*s24*s34^2*s123^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^(-1)*s24^2*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s24^2*s123^(-1)*s1234^(-2)
          - 2*s12^(-1)*s23*s123^(-1)*s134^(-1)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s23*s24*s123^(-1)*s1234^(-2)
          - 4*s12^(-1)*s23^2*s123^(-2)*s1234^(-1)
          - 2*s12^(-1)*s23^2*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s14*s23^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - s12^(-1)*s14*s23^(-1)*s24*s124^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s123^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s123^(-1)*s134^(-1)
          - 5*s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s1234^(-2)
          + 6*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 3*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14^2*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14^2*s34^(-1)*s123^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s34^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 10*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s23^(-1)*s34*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s24*s123^(-1)*s134^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s24^2*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s12^(-1)*s13*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s234^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s1234^(-2)
          + 12*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s123^(-1)*
         s134^(-1)
          + 2*s12^(-1)*s13*s14*s23^(-1)*s24*s34^(-1)*s124^(-1)*
         s234^(-1)
          + 6*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13^2*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13^2*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s23^(-1)*s34^(-1)
          - 5*s23^(-1)*s123^(-1)
          - 5*s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s1234^(-1)
          + s23^(-1)*s34*s123^(-1)*s124^(-1)
          - 2*s23^(-1)*s34*s123^(-1)*s134^(-1)
          + 16*s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s34^(-1)*s123^(-1)
          + 10*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + s23^(-1)*s24*s123^(-1)*s124^(-1)
          - 2*s23^(-1)*s24*s123^(-1)*s134^(-1)
          + 16*s23^(-1)*s24*s1234^(-2)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          - 4*s34^(-1)*s123^(-1)
          + 2*s34^(-1)*s124^(-1)
          - s34^(-1)*s234^(-1)
          + s34^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s24*s34^(-1)*s1234^(-2)
          + 2*s23*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s124^(-1)*s234^(-1)
          + s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s1234^(-2)
          - 2*s23^2*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 4*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s123^(-1)
          + s14*s23^(-1)*s123^(-1)*s124^(-1)
          - 2*s14*s23^(-1)*s123^(-1)*s134^(-1)
          - 8*s14*s23^(-1)*s123^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s124^(-1)*s234^(-1)
          + s14*s23^(-1)*s134^(-1)*s234^(-1)
          + 7*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s24*s123^(-1)*s1234^(-2)
          - 5*s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s14*s34^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s123^(-1)*s1234^(-2)
          - 4*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s13*s23^(-1)*s124^(-1)*s234^(-1)
          + s13*s23^(-1)*s134^(-1)*s234^(-1)
          + 16*s13*s23^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s24*s34^(-1)*s124^(-1)*s234^(-1)
          + 4*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 5*s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s124^(-1)*s234^(-1)
          - 2*s13*s34^(-1)*s124^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          - s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - s13^2*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          + 4*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s34^(-1)*s123^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s124^(-1)*s234^(-1)
          + s12*s23^(-1)*s134^(-1)*s234^(-1)
          + 16*s12*s23^(-1)*s1234^(-2)
          + 4*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          + s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s34^(-1)*s124^(-1)*s234^(-1)
          - 5*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s134^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newF40tNEWX3.h <==
   Id,F40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =
       + 4*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 4*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 4*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + 4*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 3*s12^(-1)*s24*s123^(-1)*s124^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s24*s1234^(-2)
          - 3*s12^(-1)*s24*s34*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 3*s12^(-1)*s24^2*s123^(-1)*s124^(-1)*s1234^(-1)
          + s12^(-1)*s24^2*s123^(-1)*s1234^(-2)
          - 3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s23*s24*s123^(-1)*s1234^(-2)
          + 4*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          - 4*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 4*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14^2*s24^(-1)*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14^2*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14^2*s24^(-1)*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s1234^(-2)
          + 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s34*s123^(-1)*s134^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 4*s13^(-1)*s34*s1234^(-2)
          - 3*s13^(-1)*s34^2*s123^(-1)*s134^(-1)*s1234^(-1)
          + s13^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 4*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          - 3*s13^(-1)*s24*s34*s123^(-1)*s134^(-1)*s1234^(-1)
          - s13^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 2*s13^(-1)*s24^2*s123^(-1)*s1234^(-2)
          - 3*s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s23*s1234^(-2)
          - s13^(-1)*s23*s34*s123^(-1)*s1234^(-2)
          + 4*s13^(-1)*s14*s24^(-1)*s34^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34*s1234^(-2)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          - 4*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14*s1234^(-2)
          - 2*s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + s13^(-1)*s14*s23*s24^(-1)*s1234^(-2)
          - 2*s13^(-1)*s14^2*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14^2*s24*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s24^(-1)*s234^(-1)
          + 2*s24^(-1)*s34*s1234^(-2)
          - 2*s34^(-1)*s234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 3*s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s24^(-1)*s1234^(-2)
          - 3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s24^(-1)*s1234^(-2)
          + 2*s14*s34^(-1)*s1234^(-2)
          + 4*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 4*s12*s13^(-1)*s24^(-1)*s34*s1234^(-2)
          + 2*s12*s13^(-1)*s1234^(-2)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s1234^(-2)
          - 2*s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 3*s12*s24^(-1)*s124^(-1)*s234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12*s24^(-1)*s1234^(-2)
          + 4*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s23*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^2*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          + s12^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newF40tOLDX3.h <==
   Id,F40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 4/3*s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4/3*s12^(-1)*s23^2*s123^(-2)*s1234^(-1)
          - 8/3*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 4/3*s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 4/3*s13^(-1)*s23^2*s123^(-2)*s1234^(-1)
          - 8/3*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          - 4/3*s23*s24^(-1)*s234^(-1)*s1234^(-1)
          - 4/3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4/3*s23^2*s24^(-1)*s234^(-2)*s1234^(-1)
          + 4/3*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          )

       + 4*s12^(-1)*s13^(-1)*s14*s24^(-1)
          + 4*s12^(-1)*s13^(-1)*s14*s34^(-1)
          - 4*s12^(-1)*s13^(-1)*s14*s23*s24^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14*s23*s34^(-1)*s123^(-1)
          + 4*s12^(-1)*s13^(-1)*s14^2*s24^(-1)*s34^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s123^(-1)
          - 4*s12^(-1)*s13^(-1)*s14^2*s23*s24^(-1)*s34^(-1)*s234^(-1)
          - 2*s12^(-1)*s123^(-1)
          + 4*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 3*s12^(-1)*s24*s123^(-1)*s124^(-1)
          + s12^(-1)*s24*s123^(-1)*s1234^(-1)
          + 4*s12^(-1)*s24*s1234^(-2)
          - 3*s12^(-1)*s24*s34*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 3*s12^(-1)*s24^2*s123^(-1)*s124^(-1)*s1234^(-1)
          + s12^(-1)*s24^2*s123^(-1)*s1234^(-2)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s23*s24*s123^(-1)*s1234^(-2)
          - 4*s12^(-1)*s23^2*s123^(-2)*s1234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s34^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s123^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s234^(-1)
          + 4*s12^(-1)*s14*s24^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 4*s12^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14^2*s24^(-1)*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s14^2*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s14^2*s24^(-1)*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s1234^(-2)
          + 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s14^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^(-1)*s123^(-1)
          + 3*s13^(-1)*s34*s123^(-1)*s134^(-1)
          + s13^(-1)*s34*s123^(-1)*s1234^(-1)
          + 4*s13^(-1)*s34*s1234^(-2)
          - 3*s13^(-1)*s34^2*s123^(-1)*s134^(-1)*s1234^(-1)
          + s13^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + 4*s13^(-1)*s24*s123^(-1)*s1234^(-1)
          - 3*s13^(-1)*s24*s34*s123^(-1)*s134^(-1)*s1234^(-1)
          - s13^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          - 2*s13^(-1)*s24^2*s123^(-1)*s1234^(-2)
          + s13^(-1)*s23*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s23*s1234^(-2)
          - s13^(-1)*s23*s34*s123^(-1)*s1234^(-2)
          - 4*s13^(-1)*s23^2*s123^(-2)*s1234^(-1)
          + 4*s13^(-1)*s14*s24^(-1)*s34^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14*s24^(-1)*s34*s1234^(-2)
          - 2*s13^(-1)*s14*s34^(-1)*s123^(-1)
          - 2*s13^(-1)*s14*s34^(-1)*s234^(-1)
          + 4*s13^(-1)*s14*s34^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14*s1234^(-2)
          - 2*s13^(-1)*s14*s24*s34^(-1)*s123^(-1)*s1234^(-1)
          - 4*s13^(-1)*s14*s23*s24^(-1)*s34^(-1)*s234^(-1)
          + s13^(-1)*s14*s23*s24^(-1)*s1234^(-2)
          - 2*s13^(-1)*s14^2*s34^(-1)*s123^(-1)*s1234^(-1)
          - 2*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13^(-1)*s14^2*s24*s34^(-1)*s123^(-1)*s1234^(-2)
          - 2*s24^(-1)*s234^(-1)
          + 2*s24^(-1)*s34*s1234^(-2)
          - 2*s34^(-1)*s234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          + s23*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s24^(-1)*s1234^(-2)
          + s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23*s34^(-1)*s1234^(-2)
          - 4*s23^2*s24^(-1)*s234^(-2)*s1234^(-1)
          - 4*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          + 2*s14*s24^(-1)*s1234^(-2)
          + 2*s14*s34^(-1)*s1234^(-2)
          + 4*s13*s24^(-1)*s234^(-1)*s1234^(-1)
          + 3*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 4*s13*s34^(-1)*s1234^(-2)
          - s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          + s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 4*s12*s13^(-1)*s24^(-1)*s34*s1234^(-2)
          + 2*s12*s13^(-1)*s1234^(-2)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14*s24^(-1)*s1234^(-2)
          - 2*s12*s13^(-1)*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13^(-1)*s14^2*s34^(-1)*s234^(-1)*s1234^(-2)
          + 3*s12*s24^(-1)*s124^(-1)*s234^(-1)
          + s12*s24^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12*s24^(-1)*s1234^(-2)
          + 4*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12*s23*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s24^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 3*s12^2*s24^(-1)*s124^(-1)*s234^(-1)*s1234^(-1)
          + s12^2*s24^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newG40aNEWX3.h <==
   Id,G40a(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          + 2*s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          - 2*s12^(-1)*s23^(-1)*s24*s34^2*s234^(-1)*s1234^(-2)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 4*s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s24*s34^2*s123^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^(-1)*s23*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s13*s14^(-1)*s23^(-1)*s24^2*s34*s123^(-1)*
         s1234^(-2)
          - 2*s12^(-1)*s13*s23^(-1)*s24*s123^(-1)*s1234^(-1)
          + 2*s14^(-1)*s23^(-1)*s24*s34^2*s123^(-1)*s1234^(-2)
          - 2*s23^(-1)*s123^(-1)
          - 2*s23^(-1)*s234^(-1)
          + 4*s23^(-1)*s1234^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s23^(-1)*s24*s1234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          + 2*s23^(-1)*s24^2*s123^(-1)*s1234^(-2)
          + 2*s34^(-1)*s234^(-1)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s24*s123^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13^2*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)*
         s1234^(-2)
          + 2*s12^2*s13*s14^(-1)*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s12^(-1)*s24*s123^(-1)*s124^(-1)
          - s12^(-1)*s23*s123^(-2)
          - s123^(-2)
          - s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          )

       - s12^(-1)*s23^(-1)
          + s12^(-1)*s23^(-1)*s34*s234^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          - 2*s12^(-1)*s23^(-1)*s24^2*s1234^(-2)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s234^(-1)
          - s12^(-1)*s1234^(-1)
          + 3*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + s12^(-1)*s24*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s23*s1234^(-2)
          + s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + s12^(-1)*s13*s14^(-1)*s23^(-1)*s24*s123^(-1)
          + 2*s12^(-1)*s13*s1234^(-2)
          - s14^(-1)*s23^(-1)*s34*s123^(-1)
          - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s123^(-1)
          + 2*s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s1234^(-2)
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + s34^(-1)*s123^(-1)
          - 2*s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s123^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s123^(-2)
          - 4*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - s12*s14^(-1)*s23^(-1)*s234^(-1)
          + s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          - 4*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 3*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13*s123^(-2)*s234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newG40aOLDX3.h <==
   Id,G40a(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + 4/3*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          + 4/3*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          )

       + ome^(-1) * (
          + 2*s12^(-1)*s23^(-1)*s24*s34*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          - 2*s12^(-1)*s23^(-1)*s24*s34^2*s234^(-1)*s1234^(-2)
          + 2*s12^(-1)*s123^(-1)
          - 2*s12^(-1)*s34*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 4*s12^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s24*s34^2*s123^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^(-1)*s23*s123^(-1)*s234^(-1)
          - 2*s12^(-1)*s13*s14^(-1)*s23^(-1)*s24^2*s34*s123^(-1)*
         s1234^(-2)
          - 2*s12^(-1)*s13*s23^(-1)*s24*s123^(-1)*s1234^(-1)
          + 2*s14^(-1)*s23^(-1)*s24*s34^2*s123^(-1)*s1234^(-2)
          - 2*s23^(-1)*s123^(-1)
          - 2*s23^(-1)*s234^(-1)
          + 8/3*s23^(-1)*s1234^(-1)
          + 2*s23^(-1)*s34*s123^(-1)*s1234^(-1)
          + 2*s23^(-1)*s24*s1234^(-2)
          - 2*s23^(-1)*s24*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s23^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s23^(-1)*s24*s34*s234^(-1)*s1234^(-2)
          + 2*s23^(-1)*s24^2*s123^(-1)*s1234^(-2)
          + 2*s34^(-1)*s234^(-1)
          - 2*s23*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s14*s23^(-1)*s24*s123^(-1)*s1234^(-2)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s23^(-1)*s24*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + 2*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12*s23^(-1)*s34*s123^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          - 2*s12*s13*s23^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s23^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12*s13*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13^2*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)*
         s1234^(-2)
          + 2*s12^2*s13*s14^(-1)*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12^2*s13*s23^(-1)*s34^(-1)*s123^(-1)*s1234^(-2)
          + 2*s12^2*s13*s34^(-1)*s123^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s12^(-1)*s24*s123^(-1)*s124^(-1)
          - s12^(-1)*s23*s123^(-2)
          - s123^(-2)
          - s234^(-2)
          - s23*s34^(-1)*s234^(-2)
          + s13*s34^(-1)*s134^(-1)*s234^(-1)
          )

       - s12^(-1)*s23^(-1)
          + s12^(-1)*s23^(-1)*s34*s234^(-1)
          + s12^(-1)*s23^(-1)*s24*s1234^(-1)
          - 2*s12^(-1)*s23^(-1)*s24*s34*s1234^(-2)
          - 2*s12^(-1)*s23^(-1)*s24^2*s1234^(-2)
          - 2*s12^(-1)*s123^(-1)
          + s12^(-1)*s234^(-1)
          - s12^(-1)*s1234^(-1)
          + 3*s12^(-1)*s34*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s34^2*s123^(-1)*s1234^(-2)
          + s12^(-1)*s24*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s24*s123^(-1)*s1234^(-1)
          - 2*s12^(-1)*s24*s34*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s23*s1234^(-2)
          + s12^(-1)*s14*s123^(-1)*s234^(-1)
          + 2*s12^(-1)*s14*s1234^(-2)
          + s12^(-1)*s13*s14^(-1)*s23^(-1)*s24*s123^(-1)
          + 2*s12^(-1)*s13*s1234^(-2)
          - s14^(-1)*s23^(-1)*s34*s123^(-1)
          - 2*s23^(-2)*s123^(-2)*s234^(-2)*(s12*s34-s13*s24)^2
          - s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s123^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 4*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s34*s123^(-1)*s234^(-1)
          - 4*s23^(-1)*s34*s1234^(-2)
          + 2*s23^(-1)*s24*s234^(-2)
          - 4*s23^(-1)*s24*s1234^(-2)
          + 4*s23^(-1)*s24*s34*s123^(-1)*s234^(-2)
          + s34^(-1)*s123^(-1)
          - 2*s34^(-1)*s234^(-1)
          - s34^(-1)*s1234^(-1)
          + 2*s24*s34^(-1)*s1234^(-2)
          - 2*s24*s34*s123^(-2)*s234^(-2)
          + 2*s23*s34^(-1)*s1234^(-2)
          + 2*s14*s23^(-1)*s123^(-1)*s234^(-1)
          - 2*s14*s23^(-1)*s123^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s14*s34^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s123^(-1)*s1234^(-2)
          + s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          + s13*s14^(-1)*s23^(-1)*s24*s34^(-1)*s234^(-1)
          + s13*s23^(-1)*s34^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s123^(-2)
          - 4*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s24*s123^(-2)*s234^(-1)
          - 2*s13*s23^(-1)*s24*s123^(-1)*s234^(-2)
          + s13*s34^(-1)*s123^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - s12*s14^(-1)*s23^(-1)*s234^(-1)
          + s12*s23^(-1)*s34^(-1)*s123^(-1)
          - 2*s12*s23^(-1)*s123^(-1)*s234^(-1)
          - 4*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s34*s123^(-2)*s234^(-1)
          - 2*s12*s23^(-1)*s34*s123^(-1)*s234^(-2)
          + 3*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s23^(-1)*s34^(-1)*s1234^(-2)
          + 4*s12*s13*s23^(-1)*s123^(-2)*s234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s13*s123^(-2)*s234^(-2)
          - 2*s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newG40bNEWX3.h <==
   Id,G40b(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 8*s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13^2*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s23^(-1)*s234^(-1)
          - 4*s23^(-1)*s1234^(-1)
          + 6*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 8*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 6*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s34^(-1)*s1234^(-2)
          + 2*s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          + 6*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 6*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          + s12*s23^(-1)*s123^(-1)*s234^(-1)
          )

       + s12^(-1)*s24*s1234^(-2)
          + s12^(-1)*s23*s123^(-1)*s1234^(-1)
          + s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s23*s24*s123^(-1)*s1234^(-2)
          - s12^(-1)*s23^2*s123^(-2)*s1234^(-1)
          - s12^(-1)*s23^2*s123^(-1)*s1234^(-2)
          + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          + s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          + 2*s12^(-1)*s13*s34^(-1)*s234^(-1)
          + s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s13*s23*s34^(-1)*s1234^(-2)
          + 2*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s34*s1234^(-2)
          - 2*s23^(-1)*s24*s1234^(-2)
          - s34^(-1)*s1234^(-1)
          + s24*s34^(-1)*s1234^(-2)
          + s23*s34^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s1234^(-2)
          + 2*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s1234^(-2)
          + s13*s34^(-1)*s1234^(-2)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s1234^(-2)
          + s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newG40bOLDX3.h <==
   Id,G40b(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + 8/3*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          - 8/3*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          )

       + ome^(-1) * (
          - 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 8*s12^(-1)*s13*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s12^(-1)*s13*s14*s23^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          + 4*s12^(-1)*s13*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13^2*s23^(-1)*s234^(-1)*s1234^(-1)
          + 4*s23^(-1)*s234^(-1)
          - 4*s23^(-1)*s1234^(-1)
          - 4/3*s34^(-1)*s1234^(-1)
          - 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + 8*s23^2*s34^(-1)*s234^(-2)*s1234^(-1)
          - 4*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          - 8*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          - 6*s13*s34^(-1)*s134^(-1)*s234^(-1)
          + 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s13*s34^(-1)*s1234^(-2)
          + 2*s13*s23*s34^(-1)*s234^(-1)*s1234^(-2)
          + 6*s13^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s13^2*s34^(-1)*s234^(-1)*s1234^(-2)
          - 4*s12*s23^(-1)*s234^(-1)*s1234^(-1)
          + 6*s12*s13*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - 2*s12*s13*s34^(-1)*s234^(-1)*s1234^(-2)
          )

       + ome * (
          - 2*s23^(-1)*s1234^(-1)
          + 2*s23^(-1)*s34*s234^(-1)*s1234^(-1)
          + s23^(-1)*s24*s1234^(-2)
          + s12*s23^(-1)*s123^(-1)*s234^(-1)
          )

       + 2*s12^(-1)*s14*s34^(-1)*s234^(-1)
          + s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s23^(-1)*s234^(-1)
          - 4*s12^(-1)*s13*s23^(-1)*s1234^(-1)
          + 2*s12^(-1)*s13*s23^(-1)*s34*s1234^(-2)
          + 2*s12^(-1)*s13*s34^(-1)*s234^(-1)
          + s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          + s12^(-1)*s13*s23*s34^(-1)*s1234^(-2)
          + 2*s23^(-1)*s1234^(-1)
          - 2*s23^(-1)*s24*s1234^(-2)
          + 3*s34^(-1)*s1234^(-1)
          + s24*s34^(-1)*s1234^(-2)
          + s23*s34^(-1)*s1234^(-2)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + s14*s34^(-1)*s1234^(-2)
          + 2*s14^2*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s1234^(-2)
          + s13*s34^(-1)*s1234^(-2)
          + 2*s13*s14*s23^(-1)*s234^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s1234^(-2)
          + s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - s12^2*s34^(-1)*s234^(-1)*s1234^(-2)
         ;




==> anc/newG40tNEWX3.h <==
   Id,G40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12*s14*s23^(-1)*s34^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s34*s234^(-2)
          + 2*s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          )

       + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s234^(-1)
          - 2*s34^(-1)*s234^(-1)
          - 2*s234^(-2)
          - 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
         ;




==> anc/newG40tOLDX3.h <==
   Id,G40t(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-1) * (
          - 2*s23^(-1)*s34^(-1)
          + 2*s23^(-1)*s234^(-1)
          + 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          + 2*s34^(-1)*s234^(-1)
          + 2*s14*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s14*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s12*s23^(-1)*s34^(-1)*s1234^(-1)
          - 2*s12*s34^(-1)*s234^(-1)*s1234^(-1)
          - 4*s12*s14*s23^(-1)*s34^(-1)*s1234^(-2)
          )

       + ome * (
          + s23^(-1)*s34*s234^(-2)
          - 2*s23^(-1)*s34*s234^(-1)*s1234^(-1)
          + s23^(-1)*s34*s1234^(-2)
          + 2*s234^(-2)
          + s23*s34^(-1)*s234^(-2)
          - 2*s23*s34^(-1)*s234^(-1)*s1234^(-1)
          + s23*s34^(-1)*s1234^(-2)
          )

       + 2*s23^(-1)*s34^(-1)
          - 2*s23^(-1)*s234^(-1)
          - 2*s23^(-1)*s24*s34^(-1)*s1234^(-1)
          - 2*s34^(-1)*s234^(-1)
          - 2*s234^(-2)
          - 2*s14*s23^(-1)*s24*s34^(-1)*s1234^(-2)
          - 2*s14*s34^(-1)*s1234^(-2)
          - 2*s13*s23^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s23^(-1)*s1234^(-2)
          - 2*s13*s34^(-1)*s234^(-1)*s1234^(-1)
          + 2*s13*s34^(-1)*s1234^(-2)
          + 2*s13^2*s23^(-1)*s34^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s1234^(-2)
          - 2*s12*s23^(-1)*s24*s34^(-1)*s1234^(-2)
         ;




==> anc/newH40NEWX3.h <==
   Id,H40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          )

       + ome^(-1) * (
          - 2*s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 4*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - s12^(-1)*s14*s23*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s14*s23*s24*s123^(-1)*s124^(-1)*s1234^(-2)
          - s12^(-1)*s14*s23^2*s123^(-1)*s124^(-1)*s1234^(-2)
          - s12^(-1)*s14^2*s23*s123^(-1)*s124^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - s12^(-1)*s13*s24*s123^(-1)*s124^(-1)*s1234^(-1)
          - s12^(-1)*s13*s24^2*s123^(-1)*s124^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s23*s34^(-1)*s1234^(-2)
          - s12^(-1)*s13*s23*s24*s123^(-1)*s124^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          - s12^(-1)*s13*s14*s24*s123^(-1)*s124^(-1)*s1234^(-2)
          - s12^(-1)*s13*s14*s23*s123^(-1)*s124^(-1)*s1234^(-2)
          - s12^(-1)*s13^2*s24*s123^(-1)*s124^(-1)*s1234^(-2)
          - s14*s23*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s14*s23*s24*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s14*s23^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s14^2*s23*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s13*s24*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-1)
          - s13*s24^2*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s13*s23*s24*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s24*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s13*s14*s23*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          - s13^2*s24*s34^(-1)*s134^(-1)*s234^(-1)*s1234^(-2)
          )

       + s12^(-1)*s34^(-1)
         ;




==> anc/newH40OLDX3.h <==
   Id,H40(s12?,s13?,s14?,s23?,s24?,s34?,s123?,s124?,s134?,s234?,s1234?) =

       + ome^(-2) * (
          + 2*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          + 2*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          )

       + ome^(-1) * (
          - 2*s12^(-1)*s23*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s14*s24*s34^(-1)*s1234^(-2)
          - 4*s12^(-1)*s14*s23*s34^(-1)*s1234^(-2)
          - 4*s12^(-1)*s13*s24*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s23*s34^(-1)*s1234^(-2)
          - 2*s12^(-1)*s13*s14*s34^(-1)*s1234^(-2)
          )

       + s12^(-1)*s34^(-1)
          - s12^(-1)*s1234^(-1)
          - s12^(-1)*s24*s1234^(-2)
          - s12^(-1)*s23*s1234^(-2)
          - s12^(-1)*s14*s1234^(-2)
          - s12^(-1)*s13*s1234^(-2)
          - s34^(-1)*s1234^(-1)
          - s24*s34^(-1)*s1234^(-2)
          - s23*s34^(-1)*s1234^(-2)
          - s14*s34^(-1)*s1234^(-2)
          - s13*s34^(-1)*s1234^(-2)
         ;



